Out-of-Core Surface Reconstruction via Global $TGV$ Minimization

We present an out-of-core variational approach for surface reconstruction from a set of aligned depth maps. Input depth maps are supposed to be reconstructed from regular photos or/and can be a representation of terrestrial LIDAR point clouds. Our approach is based on surface reconstruction via total generalized variation minimization ($TGV$) because of its strong visibility-based noise-filtering properties and GPU-friendliness. Our main contribution is an out-of-core OpenCL-accelerated adaptation of this numerical algorithm which can handle arbitrarily large real-world scenes with scale diversity.

==> anc/blocks.txt <==
skraa_1km_6172_721_JPG_UTM32-ETRS89.zip
skraa_1km_6172_722_JPG_UTM32-ETRS89.zip
skraa_1km_6172_723_JPG_UTM32-ETRS89.zip
skraa_1km_6172_724_JPG_UTM32-ETRS89.zip
skraa_1km_6172_725_JPG_UTM32-ETRS89.zip
skraa_1km_6172_726_JPG_UTM32-ETRS89.zip
skraa_1km_6172_727_JPG_UTM32-ETRS89.zip
skraa_1km_6172_728_JPG_UTM32-ETRS89.zip
skraa_1km_6172_729_JPG_UTM32-ETRS89.zip
skraa_1km_6172_730_JPG_UTM32-ETRS89.zip
skraa_1km_6173_721_JPG_UTM32-ETRS89.zip
skraa_1km_6173_722_JPG_UTM32-ETRS89.zip
skraa_1km_6173_723_JPG_UTM32-ETRS89.zip
skraa_1km_6173_724_JPG_UTM32-ETRS89.zip
skraa_1km_6173_725_JPG_UTM32-ETRS89.zip
skraa_1km_6173_726_JPG_UTM32-ETRS89.zip
skraa_1km_6173_727_JPG_UTM32-ETRS89.zip
skraa_1km_6173_728_JPG_UTM32-ETRS89.zip
skraa_1km_6173_729_JPG_UTM32-ETRS89.zip
skraa_1km_6173_730_JPG_UTM32-ETRS89.zip
skraa_1km_6174_721_JPG_UTM32-ETRS89.zip
skraa_1km_6174_722_JPG_UTM32-ETRS89.zip
skraa_1km_6174_723_JPG_UTM32-ETRS89.zip
skraa_1km_6174_724_JPG_UTM32-ETRS89.zip
skraa_1km_6174_725_JPG_UTM32-ETRS89.zip
skraa_1km_6174_726_JPG_UTM32-ETRS89.zip
skraa_1km_6174_727_JPG_UTM32-ETRS89.zip
skraa_1km_6174_728_JPG_UTM32-ETRS89.zip
skraa_1km_6174_729_JPG_UTM32-ETRS89.zip
skraa_1km_6174_730_JPG_UTM32-ETRS89.zip
skraa_1km_6175_721_JPG_UTM32-ETRS89.zip
skraa_1km_6175_722_JPG_UTM32-ETRS89.zip
skraa_1km_6175_723_JPG_UTM32-ETRS89.zip
skraa_1km_6175_724_JPG_UTM32-ETRS89.zip
skraa_1km_6175_725_JPG_UTM32-ETRS89.zip
skraa_1km_6175_726_JPG_UTM32-ETRS89.zip
skraa_1km_6175_727_JPG_UTM32-ETRS89.zip
skraa_1km_6175_728_JPG_UTM32-ETRS89.zip
skraa_1km_6175_729_JPG_UTM32-ETRS89.zip
skraa_1km_6175_730_JPG_UTM32-ETRS89.zip
skraa_1km_6176_721_JPG_UTM32-ETRS89.zip
skraa_1km_6176_722_JPG_UTM32-ETRS89.zip
skraa_1km_6176_723_JPG_UTM32-ETRS89.zip
skraa_1km_6176_724_JPG_UTM32-ETRS89.zip
skraa_1km_6176_725_JPG_UTM32-ETRS89.zip
skraa_1km_6176_726_JPG_UTM32-ETRS89.zip
skraa_1km_6176_727_JPG_UTM32-ETRS89.zip
skraa_1km_6176_728_JPG_UTM32-ETRS89.zip
skraa_1km_6176_729_JPG_UTM32-ETRS89.zip
skraa_1km_6176_730_JPG_UTM32-ETRS89.zip
skraa_1km_6177_721_JPG_UTM32-ETRS89.zip
skraa_1km_6177_722_JPG_UTM32-ETRS89.zip
skraa_1km_6177_723_JPG_UTM32-ETRS89.zip
skraa_1km_6177_724_JPG_UTM32-ETRS89.zip
skraa_1km_6177_725_JPG_UTM32-ETRS89.zip
skraa_1km_6177_726_JPG_UTM32-ETRS89.zip
skraa_1km_6177_727_JPG_UTM32-ETRS89.zip
skraa_1km_6177_728_JPG_UTM32-ETRS89.zip
skraa_1km_6177_729_JPG_UTM32-ETRS89.zip
skraa_1km_6177_730_JPG_UTM32-ETRS89.zip
skraa_1km_6178_721_JPG_UTM32-ETRS89.zip
skraa_1km_6178_722_JPG_UTM32-ETRS89.zip
skraa_1km_6178_723_JPG_UTM32-ETRS89.zip
skraa_1km_6178_724_JPG_UTM32-ETRS89.zip
skraa_1km_6178_725_JPG_UTM32-ETRS89.zip
skraa_1km_6178_726_JPG_UTM32-ETRS89.zip
skraa_1km_6178_727_JPG_UTM32-ETRS89.zip
skraa_1km_6178_728_JPG_UTM32-ETRS89.zip
skraa_1km_6178_729_JPG_UTM32-ETRS89.zip
skraa_1km_6178_730_JPG_UTM32-ETRS89.zip
skraa_1km_6179_721_JPG_UTM32-ETRS89.zip
skraa_1km_6179_722_JPG_UTM32-ETRS89.zip
skraa_1km_6179_723_JPG_UTM32-ETRS89.zip
skraa_1km_6179_724_JPG_UTM32-ETRS89.zip
skraa_1km_6179_725_JPG_UTM32-ETRS89.zip
skraa_1km_6179_726_JPG_UTM32-ETRS89.zip
skraa_1km_6179_727_JPG_UTM32-ETRS89.zip
skraa_1km_6179_728_JPG_UTM32-ETRS89.zip
skraa_1km_6179_729_JPG_UTM32-ETRS89.zip
skraa_1km_6179_730_JPG_UTM32-ETRS89.zip
skraa_1km_6180_721_JPG_UTM32-ETRS89.zip
skraa_1km_6180_722_JPG_UTM32-ETRS89.zip
skraa_1km_6180_723_JPG_UTM32-ETRS89.zip
skraa_1km_6180_724_JPG_UTM32-ETRS89.zip
skraa_1km_6180_725_JPG_UTM32-ETRS89.zip
skraa_1km_6180_726_JPG_UTM32-ETRS89.zip
skraa_1km_6180_727_JPG_UTM32-ETRS89.zip
skraa_1km_6180_728_JPG_UTM32-ETRS89.zip
skraa_1km_6180_729_JPG_UTM32-ETRS89.zip
skraa_1km_6180_730_JPG_UTM32-ETRS89.zip
skraa_1km_6181_721_JPG_UTM32-ETRS89.zip
skraa_1km_6181_722_JPG_UTM32-ETRS89.zip
skraa_1km_6181_723_JPG_UTM32-ETRS89.zip
skraa_1km_6181_724_JPG_UTM32-ETRS89.zip
skraa_1km_6181_725_JPG_UTM32-ETRS89.zip
skraa_1km_6181_726_JPG_UTM32-ETRS89.zip
skraa_1km_6181_727_JPG_UTM32-ETRS89.zip
skraa_1km_6181_728_JPG_UTM32-ETRS89.zip
skraa_1km_6181_729_JPG_UTM32-ETRS89.zip
skraa_1km_6181_730_JPG_UTM32-ETRS89.zip
skraa_1km_6168_732_JPG_UTM32-ETRS89.zip
skraa_1km_6168_734_JPG_UTM32-ETRS89.zip
skraa_1km_6169_732_JPG_UTM32-ETRS89.zip
skraa_1km_6169_734_JPG_UTM32-ETRS89.zip
skraa_1km_6170_732_JPG_UTM32-ETRS89.zip
skraa_1km_6170_734_JPG_UTM32-ETRS89.zip
skraa_1km_6171_732_JPG_UTM32-ETRS89.zip
skraa_1km_6171_734_JPG_UTM32-ETRS89.zip
skraa_1km_6179_733_JPG_UTM32-ETRS89.zip
skraa_1km_6179_734_JPG_UTM32-ETRS89.zip
skraa_1km_6182_721_JPG_UTM32-ETRS89.zip
skraa_1km_6182_722_JPG_UTM32-ETRS89.zip
skraa_1km_6182_723_JPG_UTM32-ETRS89.zip
skraa_1km_6182_724_JPG_UTM32-ETRS89.zip
skraa_1km_6182_725_JPG_UTM32-ETRS89.zip
skraa_1km_6182_726_JPG_UTM32-ETRS89.zip
skraa_1km_6183_721_JPG_UTM32-ETRS89.zip
skraa_1km_6183_722_JPG_UTM32-ETRS89.zip
skraa_1km_6183_723_JPG_UTM32-ETRS89.zip
skraa_1km_6183_724_JPG_UTM32-ETRS89.zip
skraa_1km_6183_725_JPG_UTM32-ETRS89.zip
skraa_1km_6183_726_JPG_UTM32-ETRS89.zip
skraa_1km_6184_721_JPG_UTM32-ETRS89.zip
skraa_1km_6184_722_JPG_UTM32-ETRS89.zip
skraa_1km_6184_723_JPG_UTM32-ETRS89.zip
skraa_1km_6184_724_JPG_UTM32-ETRS89.zip
skraa_1km_6184_725_JPG_UTM32-ETRS89.zip
skraa_1km_6184_726_JPG_UTM32-ETRS89.zip
skraa_1km_6185_711_JPG_UTM32-ETRS89.zip
skraa_1km_6185_712_JPG_UTM32-ETRS89.zip
skraa_1km_6185_713_JPG_UTM32-ETRS89.zip
skraa_1km_6185_714_JPG_UTM32-ETRS89.zip
skraa_1km_6185_715_JPG_UTM32-ETRS89.zip
skraa_1km_6185_716_JPG_UTM32-ETRS89.zip
skraa_1km_6185_717_JPG_UTM32-ETRS89.zip
skraa_1km_6185_718_JPG_UTM32-ETRS89.zip
skraa_1km_6185_719_JPG_UTM32-ETRS89.zip
skraa_1km_6185_720_JPG_UTM32-ETRS89.zip
skraa_1km_6185_721_JPG_UTM32-ETRS89.zip
skraa_1km_6185_722_JPG_UTM32-ETRS89.zip
skraa_1km_6185_723_JPG_UTM32-ETRS89.zip
skraa_1km_6185_724_JPG_UTM32-ETRS89.zip
skraa_1km_6185_725_JPG_UTM32-ETRS89.zip
skraa_1km_6185_726_JPG_UTM32-ETRS89.zip
skraa_1km_6186_711_JPG_UTM32-ETRS89.zip
skraa_1km_6186_712_JPG_UTM32-ETRS89.zip
skraa_1km_6186_713_JPG_UTM32-ETRS89.zip
skraa_1km_6186_714_JPG_UTM32-ETRS89.zip
skraa_1km_6186_715_JPG_UTM32-ETRS89.zip
skraa_1km_6186_716_JPG_UTM32-ETRS89.zip
skraa_1km_6186_717_JPG_UTM32-ETRS89.zip
skraa_1km_6186_718_JPG_UTM32-ETRS89.zip
skraa_1km_6186_719_JPG_UTM32-ETRS89.zip
skraa_1km_6186_720_JPG_UTM32-ETRS89.zip
skraa_1km_6186_721_JPG_UTM32-ETRS89.zip
skraa_1km_6186_722_JPG_UTM32-ETRS89.zip
skraa_1km_6186_723_JPG_UTM32-ETRS89.zip
skraa_1km_6186_724_JPG_UTM32-ETRS89.zip
skraa_1km_6186_725_JPG_UTM32-ETRS89.zip
skraa_1km_6186_726_JPG_UTM32-ETRS89.zip
skraa_1km_6187_711_JPG_UTM32-ETRS89.zip
skraa_1km_6187_712_JPG_UTM32-ETRS89.zip
skraa_1km_6187_713_JPG_UTM32-ETRS89.zip
skraa_1km_6187_714_JPG_UTM32-ETRS89.zip
skraa_1km_6187_715_JPG_UTM32-ETRS89.zip
skraa_1km_6187_716_JPG_UTM32-ETRS89.zip
skraa_1km_6187_717_JPG_UTM32-ETRS89.zip
skraa_1km_6187_718_JPG_UTM32-ETRS89.zip
skraa_1km_6187_719_JPG_UTM32-ETRS89.zip
skraa_1km_6187_720_JPG_UTM32-ETRS89.zip
skraa_1km_6187_721_JPG_UTM32-ETRS89.zip
skraa_1km_6187_722_JPG_UTM32-ETRS89.zip
skraa_1km_6187_723_JPG_UTM32-ETRS89.zip
skraa_1km_6187_724_JPG_UTM32-ETRS89.zip
skraa_1km_6187_725_JPG_UTM32-ETRS89.zip
skraa_1km_6187_726_JPG_UTM32-ETRS89.zip
skraa_1km_6188_715_JPG_UTM32-ETRS89.zip
skraa_1km_6188_716_JPG_UTM32-ETRS89.zip
skraa_1km_6188_717_JPG_UTM32-ETRS89.zip
skraa_1km_6188_718_JPG_UTM32-ETRS89.zip
skraa_1km_6188_719_JPG_UTM32-ETRS89.zip
skraa_1km_6188_720_JPG_UTM32-ETRS89.zip
skraa_1km_6188_721_JPG_UTM32-ETRS89.zip
skraa_1km_6188_722_JPG_UTM32-ETRS89.zip
skraa_1km_6188_723_JPG_UTM32-ETRS89.zip
skraa_1km_6188_724_JPG_UTM32-ETRS89.zip
skraa_1km_6188_725_JPG_UTM32-ETRS89.zip
skraa_1km_6188_726_JPG_UTM32-ETRS89.zip
skraa_1km_6189_715_JPG_UTM32-ETRS89.zip
skraa_1km_6189_716_JPG_UTM32-ETRS89.zip
skraa_1km_6189_717_JPG_UTM32-ETRS89.zip
skraa_1km_6189_718_JPG_UTM32-ETRS89.zip
skraa_1km_6189_719_JPG_UTM32-ETRS89.zip
skraa_1km_6189_720_JPG_UTM32-ETRS89.zip
skraa_1km_6189_721_JPG_UTM32-ETRS89.zip
skraa_1km_6189_722_JPG_UTM32-ETRS89.zip
skraa_1km_6189_723_JPG_UTM32-ETRS89.zip
skraa_1km_6189_724_JPG_UTM32-ETRS89.zip
skraa_1km_6189_725_JPG_UTM32-ETRS89.zip
skraa_1km_6189_726_JPG_UTM32-ETRS89.zip
skraa_1km_6162_724_JPG_UTM32-ETRS89.zip
skraa_1km_6162_725_JPG_UTM32-ETRS89.zip
skraa_1km_6162_726_JPG_UTM32-ETRS89.zip
skraa_1km_6162_727_JPG_UTM32-ETRS89.zip
skraa_1km_6163_722_JPG_UTM32-ETRS89.zip
skraa_1km_6163_723_JPG_UTM32-ETRS89.zip
skraa_1km_6163_724_JPG_UTM32-ETRS89.zip
skraa_1km_6163_725_JPG_UTM32-ETRS89.zip
skraa_1km_6163_726_JPG_UTM32-ETRS89.zip
skraa_1km_6163_727_JPG_UTM32-ETRS89.zip
skraa_1km_6163_728_JPG_UTM32-ETRS89.zip
skraa_1km_6164_721_JPG_UTM32-ETRS89.zip
skraa_1km_6164_722_JPG_UTM32-ETRS89.zip
skraa_1km_6164_723_JPG_UTM32-ETRS89.zip
skraa_1km_6164_724_JPG_UTM32-ETRS89.zip
skraa_1km_6164_725_JPG_UTM32-ETRS89.zip
skraa_1km_6164_726_JPG_UTM32-ETRS89.zip
skraa_1km_6164_727_JPG_UTM32-ETRS89.zip
skraa_1km_6164_728_JPG_UTM32-ETRS89.zip
skraa_1km_6164_729_JPG_UTM32-ETRS89.zip
skraa_1km_6164_730_JPG_UTM32-ETRS89.zip
skraa_1km_6165_721_JPG_UTM32-ETRS89.zip
skraa_1km_6165_722_JPG_UTM32-ETRS89.zip
skraa_1km_6165_723_JPG_UTM32-ETRS89.zip
skraa_1km_6165_724_JPG_UTM32-ETRS89.zip
skraa_1km_6165_725_JPG_UTM32-ETRS89.zip
skraa_1km_6165_726_JPG_UTM32-ETRS89.zip
skraa_1km_6165_727_JPG_UTM32-ETRS89.zip
skraa_1km_6165_728_JPG_UTM32-ETRS89.zip
skraa_1km_6165_729_JPG_UTM32-ETRS89.zip
skraa_1km_6165_730_JPG_UTM32-ETRS89.zip
skraa_1km_6165_731_JPG_UTM32-ETRS89.zip
skraa_1km_6166_721_JPG_UTM32-ETRS89.zip
skraa_1km_6166_722_JPG_UTM32-ETRS89.zip
skraa_1km_6166_723_JPG_UTM32-ETRS89.zip
skraa_1km_6166_724_JPG_UTM32-ETRS89.zip
skraa_1km_6166_725_JPG_UTM32-ETRS89.zip
skraa_1km_6166_726_JPG_UTM32-ETRS89.zip
skraa_1km_6166_727_JPG_UTM32-ETRS89.zip
skraa_1km_6166_728_JPG_UTM32-ETRS89.zip
skraa_1km_6166_729_JPG_UTM32-ETRS89.zip
skraa_1km_6166_730_JPG_UTM32-ETRS89.zip
skraa_1km_6166_731_JPG_UTM32-ETRS89.zip
skraa_1km_6166_732_JPG_UTM32-ETRS89.zip
skraa_1km_6167_721_JPG_UTM32-ETRS89.zip
skraa_1km_6167_722_JPG_UTM32-ETRS89.zip
skraa_1km_6167_723_JPG_UTM32-ETRS89.zip
skraa_1km_6167_724_JPG_UTM32-ETRS89.zip
skraa_1km_6167_725_JPG_UTM32-ETRS89.zip
skraa_1km_6167_726_JPG_UTM32-ETRS89.zip
skraa_1km_6167_727_JPG_UTM32-ETRS89.zip
skraa_1km_6167_728_JPG_UTM32-ETRS89.zip
skraa_1km_6167_729_JPG_UTM32-ETRS89.zip
skraa_1km_6167_730_JPG_UTM32-ETRS89.zip
skraa_1km_6167_731_JPG_UTM32-ETRS89.zip
skraa_1km_6167_732_JPG_UTM32-ETRS89.zip
skraa_1km_6168_721_JPG_UTM32-ETRS89.zip
skraa_1km_6168_722_JPG_UTM32-ETRS89.zip
skraa_1km_6168_723_JPG_UTM32-ETRS89.zip
skraa_1km_6168_724_JPG_UTM32-ETRS89.zip
skraa_1km_6168_725_JPG_UTM32-ETRS89.zip
skraa_1km_6168_726_JPG_UTM32-ETRS89.zip
skraa_1km_6168_727_JPG_UTM32-ETRS89.zip
skraa_1km_6168_728_JPG_UTM32-ETRS89.zip
skraa_1km_6168_729_JPG_UTM32-ETRS89.zip
skraa_1km_6168_730_JPG_UTM32-ETRS89.zip
skraa_1km_6168_731_JPG_UTM32-ETRS89.zip
skraa_1km_6169_721_JPG_UTM32-ETRS89.zip
skraa_1km_6169_722_JPG_UTM32-ETRS89.zip
skraa_1km_6169_723_JPG_UTM32-ETRS89.zip
skraa_1km_6169_724_JPG_UTM32-ETRS89.zip
skraa_1km_6169_725_JPG_UTM32-ETRS89.zip
skraa_1km_6169_726_JPG_UTM32-ETRS89.zip
skraa_1km_6169_727_JPG_UTM32-ETRS89.zip
skraa_1km_6169_728_JPG_UTM32-ETRS89.zip
skraa_1km_6169_729_JPG_UTM32-ETRS89.zip
skraa_1km_6169_730_JPG_UTM32-ETRS89.zip
skraa_1km_6169_731_JPG_UTM32-ETRS89.zip
skraa_1km_6170_721_JPG_UTM32-ETRS89.zip
skraa_1km_6170_722_JPG_UTM32-ETRS89.zip
skraa_1km_6170_723_JPG_UTM32-ETRS89.zip
skraa_1km_6170_724_JPG_UTM32-ETRS89.zip
skraa_1km_6170_725_JPG_UTM32-ETRS89.zip
skraa_1km_6170_726_JPG_UTM32-ETRS89.zip
skraa_1km_6170_727_JPG_UTM32-ETRS89.zip
skraa_1km_6170_728_JPG_UTM32-ETRS89.zip
skraa_1km_6170_729_JPG_UTM32-ETRS89.zip
skraa_1km_6170_730_JPG_UTM32-ETRS89.zip
skraa_1km_6170_731_JPG_UTM32-ETRS89.zip
skraa_1km_6171_721_JPG_UTM32-ETRS89.zip
skraa_1km_6171_722_JPG_UTM32-ETRS89.zip
skraa_1km_6171_723_JPG_UTM32-ETRS89.zip
skraa_1km_6171_724_JPG_UTM32-ETRS89.zip
skraa_1km_6171_725_JPG_UTM32-ETRS89.zip
skraa_1km_6171_726_JPG_UTM32-ETRS89.zip
skraa_1km_6171_727_JPG_UTM32-ETRS89.zip
skraa_1km_6171_728_JPG_UTM32-ETRS89.zip
skraa_1km_6171_729_JPG_UTM32-ETRS89.zip
skraa_1km_6171_730_JPG_UTM32-ETRS89.zip
skraa_1km_6171_731_JPG_UTM32-ETRS89.zip
skraa_1km_6175_711_JPG_UTM32-ETRS89.zip
skraa_1km_6175_712_JPG_UTM32-ETRS89.zip
skraa_1km_6175_713_JPG_UTM32-ETRS89.zip
skraa_1km_6175_714_JPG_UTM32-ETRS89.zip
skraa_1km_6175_715_JPG_UTM32-ETRS89.zip
skraa_1km_6175_716_JPG_UTM32-ETRS89.zip
skraa_1km_6175_717_JPG_UTM32-ETRS89.zip
skraa_1km_6175_718_JPG_UTM32-ETRS89.zip
skraa_1km_6175_719_JPG_UTM32-ETRS89.zip
skraa_1km_6175_720_JPG_UTM32-ETRS89.zip
skraa_1km_6176_711_JPG_UTM32-ETRS89.zip
skraa_1km_6176_712_JPG_UTM32-ETRS89.zip
skraa_1km_6176_713_JPG_UTM32-ETRS89.zip
skraa_1km_6176_714_JPG_UTM32-ETRS89.zip
skraa_1km_6176_715_JPG_UTM32-ETRS89.zip
skraa_1km_6176_716_JPG_UTM32-ETRS89.zip
skraa_1km_6176_717_JPG_UTM32-ETRS89.zip
skraa_1km_6176_718_JPG_UTM32-ETRS89.zip
skraa_1km_6176_719_JPG_UTM32-ETRS89.zip
skraa_1km_6176_720_JPG_UTM32-ETRS89.zip
skraa_1km_6177_711_JPG_UTM32-ETRS89.zip
skraa_1km_6177_712_JPG_UTM32-ETRS89.zip
skraa_1km_6177_713_JPG_UTM32-ETRS89.zip
skraa_1km_6177_714_JPG_UTM32-ETRS89.zip
skraa_1km_6177_715_JPG_UTM32-ETRS89.zip
skraa_1km_6177_716_JPG_UTM32-ETRS89.zip
skraa_1km_6177_717_JPG_UTM32-ETRS89.zip
skraa_1km_6177_718_JPG_UTM32-ETRS89.zip
skraa_1km_6177_719_JPG_UTM32-ETRS89.zip
skraa_1km_6177_720_JPG_UTM32-ETRS89.zip
skraa_1km_6178_711_JPG_UTM32-ETRS89.zip
skraa_1km_6178_712_JPG_UTM32-ETRS89.zip
skraa_1km_6178_713_JPG_UTM32-ETRS89.zip
skraa_1km_6178_714_JPG_UTM32-ETRS89.zip
skraa_1km_6178_715_JPG_UTM32-ETRS89.zip
skraa_1km_6178_716_JPG_UTM32-ETRS89.zip
skraa_1km_6178_717_JPG_UTM32-ETRS89.zip
skraa_1km_6178_718_JPG_UTM32-ETRS89.zip
skraa_1km_6178_719_JPG_UTM32-ETRS89.zip
skraa_1km_6178_720_JPG_UTM32-ETRS89.zip
skraa_1km_6179_711_JPG_UTM32-ETRS89.zip
skraa_1km_6179_712_JPG_UTM32-ETRS89.zip
skraa_1km_6179_713_JPG_UTM32-ETRS89.zip
skraa_1km_6179_714_JPG_UTM32-ETRS89.zip
skraa_1km_6179_715_JPG_UTM32-ETRS89.zip
skraa_1km_6179_716_JPG_UTM32-ETRS89.zip
skraa_1km_6179_717_JPG_UTM32-ETRS89.zip
skraa_1km_6179_718_JPG_UTM32-ETRS89.zip
skraa_1km_6179_719_JPG_UTM32-ETRS89.zip
skraa_1km_6179_720_JPG_UTM32-ETRS89.zip
skraa_1km_6180_711_JPG_UTM32-ETRS89.zip
skraa_1km_6180_712_JPG_UTM32-ETRS89.zip
skraa_1km_6180_713_JPG_UTM32-ETRS89.zip
skraa_1km_6180_714_JPG_UTM32-ETRS89.zip
skraa_1km_6180_715_JPG_UTM32-ETRS89.zip
skraa_1km_6180_716_JPG_UTM32-ETRS89.zip
skraa_1km_6180_717_JPG_UTM32-ETRS89.zip
skraa_1km_6180_718_JPG_UTM32-ETRS89.zip
skraa_1km_6180_719_JPG_UTM32-ETRS89.zip
skraa_1km_6180_720_JPG_UTM32-ETRS89.zip
skraa_1km_6181_711_JPG_UTM32-ETRS89.zip
skraa_1km_6181_712_JPG_UTM32-ETRS89.zip
skraa_1km_6181_713_JPG_UTM32-ETRS89.zip
skraa_1km_6181_714_JPG_UTM32-ETRS89.zip
skraa_1km_6181_715_JPG_UTM32-ETRS89.zip
skraa_1km_6181_716_JPG_UTM32-ETRS89.zip
skraa_1km_6181_717_JPG_UTM32-ETRS89.zip
skraa_1km_6181_718_JPG_UTM32-ETRS89.zip
skraa_1km_6181_719_JPG_UTM32-ETRS89.zip
skraa_1km_6181_720_JPG_UTM32-ETRS89.zip
skraa_1km_6182_711_JPG_UTM32-ETRS89.zip
skraa_1km_6182_712_JPG_UTM32-ETRS89.zip
skraa_1km_6182_713_JPG_UTM32-ETRS89.zip
skraa_1km_6182_714_JPG_UTM32-ETRS89.zip
skraa_1km_6182_715_JPG_UTM32-ETRS89.zip
skraa_1km_6182_716_JPG_UTM32-ETRS89.zip
skraa_1km_6182_717_JPG_UTM32-ETRS89.zip
skraa_1km_6182_718_JPG_UTM32-ETRS89.zip
skraa_1km_6182_719_JPG_UTM32-ETRS89.zip
skraa_1km_6182_720_JPG_UTM32-ETRS89.zip
skraa_1km_6183_711_JPG_UTM32-ETRS89.zip
skraa_1km_6183_712_JPG_UTM32-ETRS89.zip
skraa_1km_6183_713_JPG_UTM32-ETRS89.zip
skraa_1km_6183_714_JPG_UTM32-ETRS89.zip
skraa_1km_6183_715_JPG_UTM32-ETRS89.zip
skraa_1km_6183_716_JPG_UTM32-ETRS89.zip
skraa_1km_6183_717_JPG_UTM32-ETRS89.zip
skraa_1km_6183_718_JPG_UTM32-ETRS89.zip
skraa_1km_6183_719_JPG_UTM32-ETRS89.zip
skraa_1km_6183_720_JPG_UTM32-ETRS89.zip
skraa_1km_6184_711_JPG_UTM32-ETRS89.zip
skraa_1km_6184_712_JPG_UTM32-ETRS89.zip
skraa_1km_6184_713_JPG_UTM32-ETRS89.zip
skraa_1km_6184_714_JPG_UTM32-ETRS89.zip
skraa_1km_6184_715_JPG_UTM32-ETRS89.zip
skraa_1km_6184_716_JPG_UTM32-ETRS89.zip
skraa_1km_6184_717_JPG_UTM32-ETRS89.zip
skraa_1km_6184_718_JPG_UTM32-ETRS89.zip
skraa_1km_6184_719_JPG_UTM32-ETRS89.zip
skraa_1km_6184_720_JPG_UTM32-ETRS89.zip
skraa_1km_6165_711_JPG_UTM32-ETRS89.zip
skraa_1km_6165_712_JPG_UTM32-ETRS89.zip
skraa_1km_6165_713_JPG_UTM32-ETRS89.zip
skraa_1km_6165_714_JPG_UTM32-ETRS89.zip
skraa_1km_6165_715_JPG_UTM32-ETRS89.zip
skraa_1km_6165_716_JPG_UTM32-ETRS89.zip
skraa_1km_6165_717_JPG_UTM32-ETRS89.zip
skraa_1km_6165_718_JPG_UTM32-ETRS89.zip
skraa_1km_6165_719_JPG_UTM32-ETRS89.zip
skraa_1km_6165_720_JPG_UTM32-ETRS89.zip
skraa_1km_6166_711_JPG_UTM32-ETRS89.zip
skraa_1km_6166_712_JPG_UTM32-ETRS89.zip
skraa_1km_6166_713_JPG_UTM32-ETRS89.zip
skraa_1km_6166_714_JPG_UTM32-ETRS89.zip
skraa_1km_6166_715_JPG_UTM32-ETRS89.zip
skraa_1km_6166_716_JPG_UTM32-ETRS89.zip
skraa_1km_6166_717_JPG_UTM32-ETRS89.zip
skraa_1km_6166_718_JPG_UTM32-ETRS89.zip
skraa_1km_6166_719_JPG_UTM32-ETRS89.zip
skraa_1km_6166_720_JPG_UTM32-ETRS89.zip
skraa_1km_6167_711_JPG_UTM32-ETRS89.zip
skraa_1km_6167_712_JPG_UTM32-ETRS89.zip
skraa_1km_6167_713_JPG_UTM32-ETRS89.zip
skraa_1km_6167_714_JPG_UTM32-ETRS89.zip
skraa_1km_6167_715_JPG_UTM32-ETRS89.zip
skraa_1km_6167_716_JPG_UTM32-ETRS89.zip
skraa_1km_6167_717_JPG_UTM32-ETRS89.zip
skraa_1km_6167_718_JPG_UTM32-ETRS89.zip
skraa_1km_6167_719_JPG_UTM32-ETRS89.zip
skraa_1km_6167_720_JPG_UTM32-ETRS89.zip
skraa_1km_6168_711_JPG_UTM32-ETRS89.zip
skraa_1km_6168_712_JPG_UTM32-ETRS89.zip
skraa_1km_6168_713_JPG_UTM32-ETRS89.zip
skraa_1km_6168_714_JPG_UTM32-ETRS89.zip
skraa_1km_6168_715_JPG_UTM32-ETRS89.zip
skraa_1km_6168_716_JPG_UTM32-ETRS89.zip
skraa_1km_6168_717_JPG_UTM32-ETRS89.zip
skraa_1km_6168_718_JPG_UTM32-ETRS89.zip
skraa_1km_6168_719_JPG_UTM32-ETRS89.zip
skraa_1km_6168_720_JPG_UTM32-ETRS89.zip
skraa_1km_6169_711_JPG_UTM32-ETRS89.zip
skraa_1km_6169_712_JPG_UTM32-ETRS89.zip
skraa_1km_6169_713_JPG_UTM32-ETRS89.zip
skraa_1km_6169_714_JPG_UTM32-ETRS89.zip
skraa_1km_6169_715_JPG_UTM32-ETRS89.zip
skraa_1km_6169_716_JPG_UTM32-ETRS89.zip
skraa_1km_6169_717_JPG_UTM32-ETRS89.zip
skraa_1km_6169_718_JPG_UTM32-ETRS89.zip
skraa_1km_6169_719_JPG_UTM32-ETRS89.zip
skraa_1km_6169_720_JPG_UTM32-ETRS89.zip
skraa_1km_6170_711_JPG_UTM32-ETRS89.zip
skraa_1km_6170_712_JPG_UTM32-ETRS89.zip
skraa_1km_6170_713_JPG_UTM32-ETRS89.zip
skraa_1km_6170_714_JPG_UTM32-ETRS89.zip
skraa_1km_6170_715_JPG_UTM32-ETRS89.zip
skraa_1km_6170_716_JPG_UTM32-ETRS89.zip
skraa_1km_6170_717_JPG_UTM32-ETRS89.zip
skraa_1km_6170_718_JPG_UTM32-ETRS89.zip
skraa_1km_6170_719_JPG_UTM32-ETRS89.zip
skraa_1km_6170_720_JPG_UTM32-ETRS89.zip
skraa_1km_6171_711_JPG_UTM32-ETRS89.zip
skraa_1km_6171_712_JPG_UTM32-ETRS89.zip
skraa_1km_6171_713_JPG_UTM32-ETRS89.zip
skraa_1km_6171_714_JPG_UTM32-ETRS89.zip
skraa_1km_6171_715_JPG_UTM32-ETRS89.zip
skraa_1km_6171_716_JPG_UTM32-ETRS89.zip
skraa_1km_6171_717_JPG_UTM32-ETRS89.zip
skraa_1km_6171_718_JPG_UTM32-ETRS89.zip
skraa_1km_6171_719_JPG_UTM32-ETRS89.zip
skraa_1km_6171_720_JPG_UTM32-ETRS89.zip
skraa_1km_6172_711_JPG_UTM32-ETRS89.zip
skraa_1km_6172_712_JPG_UTM32-ETRS89.zip
skraa_1km_6172_713_JPG_UTM32-ETRS89.zip
skraa_1km_6172_714_JPG_UTM32-ETRS89.zip
skraa_1km_6172_715_JPG_UTM32-ETRS89.zip
skraa_1km_6172_716_JPG_UTM32-ETRS89.zip
skraa_1km_6172_717_JPG_UTM32-ETRS89.zip
skraa_1km_6172_718_JPG_UTM32-ETRS89.zip
skraa_1km_6172_719_JPG_UTM32-ETRS89.zip
skraa_1km_6172_720_JPG_UTM32-ETRS89.zip
skraa_1km_6173_711_JPG_UTM32-ETRS89.zip
skraa_1km_6173_712_JPG_UTM32-ETRS89.zip
skraa_1km_6173_713_JPG_UTM32-ETRS89.zip
skraa_1km_6173_714_JPG_UTM32-ETRS89.zip
skraa_1km_6173_715_JPG_UTM32-ETRS89.zip
skraa_1km_6173_716_JPG_UTM32-ETRS89.zip
skraa_1km_6173_717_JPG_UTM32-ETRS89.zip
skraa_1km_6173_718_JPG_UTM32-ETRS89.zip
skraa_1km_6173_719_JPG_UTM32-ETRS89.zip
skraa_1km_6173_720_JPG_UTM32-ETRS89.zip
skraa_1km_6174_711_JPG_UTM32-ETRS89.zip
skraa_1km_6174_712_JPG_UTM32-ETRS89.zip
skraa_1km_6174_713_JPG_UTM32-ETRS89.zip
skraa_1km_6174_714_JPG_UTM32-ETRS89.zip
skraa_1km_6174_715_JPG_UTM32-ETRS89.zip
skraa_1km_6174_716_JPG_UTM32-ETRS89.zip
skraa_1km_6174_717_JPG_UTM32-ETRS89.zip
skraa_1km_6174_718_JPG_UTM32-ETRS89.zip
skraa_1km_6174_719_JPG_UTM32-ETRS89.zip
skraa_1km_6174_720_JPG_UTM32-ETRS89.zip
